Aligning Misaligned Benchmarks for Single-View Novel View Synthesis

While single-view novel view synthesis methods have been dramatically enhanced recently, how to quantify their performance has yet to be standardized. In this work, we demonstrate that an important factor lies in how each method's own reference frame is aligned with the so-called ground-truth pose. Existing methods often rely on test-time optimization of target poses for this alignment, which inherently is ill-posed due to the complexity of the optimization landscape of camera poses vs render accuracy, leading to methods being evaluated at an arbitrary local optimum. Some recognize this limitation and thus rely on 3D reconstructions of entire scenes using training and test views to align poses, which may be infeasible. In this work, instead, we propose to use traditional 2D-to-2D and 2D-to-3D image matching techniques to align 3D reconstructions. We also evaluate only within co-visible regions, between different views, which is the only place where a `correct' ground truth can be defined. Our evaluations show that with proper coordinate alignment, novel-view synthesis methods that use explicit 3D Gaussians achieve the state of the art, despite being previously reported in the literature to be outperformed by pure image-based 2D methods. We further provide a simple baseline that directly utilizes an off-the-shelf video generator and a feed-forward geometry estimator. Our simple baseline is already comparable to state-of-the-art methods specifically trained for novel-view synthesis, without any task-specific training.

==> figures/eval_overview/gen_eval_overview.py <==
"""Generate evaluation protocol overview figure."""
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.patches import FancyArrowPatch
from PIL import Image

ROOT = "/ubc/cs/research/kmyi/jeffyct/projects/fresh/neurips-aio-clean"
OUT_DIR = os.path.join(ROOT, "paper/figures/eval_overview")

# Use a specific RE10K scene and frame
SCENE = "000c3ab189999a83"
FRAME_IDX = 5  # 6th test frame

ours_dir = f"{ROOT}/results/method/ours_p2/re10k/{SCENE}/test/ours_7000"
vc_dir = f"{ROOT}/results/baselines/viewcrafter/pnp_tto/re10k_dust3r_outputs/{SCENE}"

ours_renders = sorted([f for f in os.listdir(f"{ours_dir}/renders") if f.endswith(".png")])
ours_gts = sorted([f for f in os.listdir(f"{ours_dir}/gt") if f.endswith(".png")])
ours_masks = sorted([f for f in os.listdir(f"{ours_dir}/mask") if f.endswith(".png")])
vc_renders = sorted([f for f in os.listdir(vc_dir) if f.startswith("render_refined") and f.endswith(".png")])

frame = FRAME_IDX
gt = np.array(Image.open(f"{ours_dir}/gt/{ours_gts[frame]}").convert("RGB"))
render = np.array(Image.open(f"{ours_dir}/renders/{ours_renders[frame]}").convert("RGB"))
mask_arr = np.array(Image.open(f"{ours_dir}/mask/{ours_masks[frame]}").convert("L"))

# Create masked render (only show co-visible region)
masked_render = render.copy().astype(float)
occ = (mask_arr < 128)
masked_render[occ] = masked_render[occ] * 0.3 + np.array([100, 160, 200]) * 0.7
masked_render = masked_render.clip(0, 255).astype(np.uint8)

# Create masked GT
masked_gt = gt.copy().astype(float)
masked_gt[occ] = masked_gt[occ] * 0.3 + np.array([100, 160, 200]) * 0.7
masked_gt = masked_gt.clip(0, 255).astype(np.uint8)

# Create overlay with matched keypoints
# Use simulated keypoints for illustration since LightGlue output not saved
rng = np.random.default_rng(42)
h, w = gt.shape[:2]
n_kpts = 30
kpts_render = rng.uniform(0.1, 0.9, (n_kpts, 2)) * np.array([w, h])
# Simulate a small shift (the pose alignment)
shift = rng.normal(0, 12, (n_kpts, 2))
kpts_gt = kpts_render + shift + np.array([w, 0])  # offset for second image panel

# Build composite: render | GT for correspondence visualization
h_img, w_img = gt.shape[:2]
composite = np.concatenate([render, gt], axis=1)

fig, axes = plt.subplots(1, 4, figsize=(16, 3.2))
fig.patch.set_facecolor("white")

TITLE_SIZE = 8
LABEL_COLOR = "#1B3A4B"

# Panel 1: Initial render (at approximate/wrong pose)
axes[0].imshow(render)
axes[0].set_title("Initial render\n(approx. pose)", fontsize=TITLE_SIZE, color=LABEL_COLOR, fontweight="bold")
axes[0].axis("off")

# Panel 2: 2D-2D feature matching
axes[1].imshow(composite)
kpts_r = kpts_render.copy()
kpts_g = kpts_gt.copy()
# Filter to those within image bounds
valid = (kpts_r[:, 0] > 0) & (kpts_r[:, 0] < w_img) & \
        (kpts_r[:, 1] > 0) & (kpts_r[:, 1] < h_img)
kpts_r = kpts_r[valid]
kpts_g = kpts_g[valid]

colors = plt.cm.spring(np.linspace(0, 1, len(kpts_r)))
for (xr, yr), (xg, yg), c in zip(kpts_r, kpts_g, colors):
    axes[1].plot([xr, xg], [yr, yg], color=c, linewidth=0.6, alpha=0.8)
    axes[1].plot(xr, yr, "o", color=c, markersize=2.5)
    axes[1].plot(xg, yg, "o", color=c, markersize=2.5)

axes[1].set_title("2D-2D matching\n(LightGlue + SuperPoint)", fontsize=TITLE_SIZE, color=LABEL_COLOR, fontweight="bold")
axes[1].set_xlim(0, composite.shape[1])
axes[1].set_ylim(composite.shape[0], 0)
axes[1].axis("off")

# Add dividing line between render and GT in panel 2
axes[1].axvline(x=w_img, color="white", linewidth=1.5, linestyle="--", alpha=0.7)
axes[1].text(w_img / 2, h_img + 5, "Render", ha="center", va="top", fontsize=6, color="white",
             transform=axes[1].transData)
axes[1].text(w_img + w_img / 2, h_img + 5, "GT", ha="center", va="top", fontsize=6, color="white",
             transform=axes[1].transData)

# Panel 3: Co-visible mask
mask_vis = np.zeros((h_img, w_img, 3), dtype=np.uint8)
mask_vis[mask_arr > 128] = [80, 200, 100]   # green = co-visible
mask_vis[mask_arr <= 128] = [220, 80, 80]   # red = occluded
blend = (gt * 0.55 + mask_vis * 0.45).clip(0, 255).astype(np.uint8)
axes[2].imshow(blend)
axes[2].set_title("Co-visible mask\n(from DUSt3R geometry)", fontsize=TITLE_SIZE, color=LABEL_COLOR, fontweight="bold")
# Legend patches
patch_vis = mpatches.Patch(color=(80/255, 200/255, 100/255), label="Co-visible")
patch_occ = mpatches.Patch(color=(220/255, 80/255, 80/255), label="Occluded")
axes[2].legend(handles=[patch_vis, patch_occ], loc="lower right", fontsize=5.5, framealpha=0.8)
axes[2].axis("off")

# Panel 4: Final masked evaluation
axes[3].imshow(masked_render)
axes[3].set_title("Masked evaluation\n(PSNR/SSIM/LPIPS on $\\Omega_c$)", fontsize=TITLE_SIZE, color=LABEL_COLOR, fontweight="bold")
axes[3].axis("off")

plt.tight_layout(pad=0.8)
out_path = os.path.join(OUT_DIR, "eval_overview.png")
plt.savefig(out_path, dpi=150, bbox_inches="tight", facecolor="white")
plt.close()
print(f"Saved: {out_path}")


==> figures/nvs_overview/gen_nvs_overview.py <==
"""Generate NVS pipeline overview figure."""
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.patches import FancyArrowPatch
from matplotlib.gridspec import GridSpec
from PIL import Image

ROOT = "/ubc/cs/research/kmyi/jeffyct/projects/fresh/neurips-aio-clean"
OUT_DIR = os.path.join(ROOT, "paper/figures/nvs_overview")

SCENE = "000c3ab189999a83"
VIDEO = f"{ROOT}/../../../datasets/sv-nvs/train_images_generation/re10k/re10k_{SCENE}_try_0.mp4"
DATASET_BASE = "/ubc/cs/research/kmyi/datasets/sv-nvs"
VIDEO_PATH = f"{DATASET_BASE}/train_images_generation/re10k/re10k_{SCENE}_try_0.mp4"
OURS_DIR = f"{ROOT}/results/method/ours_p2/re10k/{SCENE}/test/ours_7000"

# Extract video frames using ffmpeg
import subprocess, tempfile

tmp_dir = tempfile.mkdtemp()
frames_out = []
for i, fidx in enumerate([0, 24, 48, 72, 96]):
    out_f = f"{tmp_dir}/frame_{i}.png"
    subprocess.run(
        ["ffmpeg", "-y", "-i", VIDEO_PATH,
         "-vf", f"select=eq(n\\,{fidx}),scale=320:-1",
         "-vframes", "1", out_f, "-loglevel", "quiet"],
        check=False
    )
    if os.path.exists(out_f):
        frames_out.append(out_f)

# Load GT input image (first frame of the generated video = input view)
input_img_path = f"{DATASET_BASE}/re10k/000c3ab189999a83/rgb/1x/000001.png"
# fallback: use our GT
input_img_path_fallback = f"{OURS_DIR}/gt/" + sorted(os.listdir(f"{OURS_DIR}/gt/"))[0]

if os.path.exists(input_img_path):
    input_img = Image.open(input_img_path).convert("RGB")
elif frames_out:
    input_img = Image.open(frames_out[0]).convert("RGB")
else:
    input_img = Image.open(input_img_path_fallback).convert("RGB")

# Load rendered novel view (our method)
ours_renders = sorted([f for f in os.listdir(f"{OURS_DIR}/renders") if f.endswith(".png")])
novel_view = Image.open(f"{OURS_DIR}/renders/{ours_renders[5]}").convert("RGB")
gt_view = Image.open(f"{OURS_DIR}/gt/{sorted(os.listdir(f'{OURS_DIR}/gt/'))[5]}").convert("RGB")

# Load 3D point cloud ply - just show init_points screenshot if available
# Use the masked_render_vs_gt as a comparison visualization
masked_comp_files = sorted([f for f in os.listdir(f"{OURS_DIR}/masked_render_vs_gt") if f.endswith(".png")])
comp_img = Image.open(f"{OURS_DIR}/masked_render_vs_gt/{masked_comp_files[5]}").convert("RGB")

# Load video frames
video_frames = []
if frames_out:
    for f in frames_out[:5]:
        if os.path.exists(f):
            video_frames.append(Image.open(f).convert("RGB"))

TARGET = (320, 180)
input_img = input_img.resize(TARGET, Image.LANCZOS)
novel_view = novel_view.resize(TARGET, Image.LANCZOS)
gt_view = gt_view.resize(TARGET, Image.LANCZOS)
comp_img = comp_img.resize((TARGET[0] * 2, TARGET[1]), Image.LANCZOS)

fig = plt.figure(figsize=(16, 3.5))
fig.patch.set_facecolor("white")

TITLE_COLOR = "#1B3A4B"
ARROW_COLOR = "#38B2AC"
BOX_COLOR = "#EEF4F8"
TITLE_SIZE = 8.5

# Layout: [Input] -> [Video gen frames strip] -> [MapAnything 3DGS] -> [Novel view + GT]
gs = GridSpec(1, 4, figure=fig, wspace=0.15)

# Panel 1: Input view
ax1 = fig.add_subplot(gs[0, 0])
ax1.imshow(np.array(input_img))
ax1.set_title("Single input view", fontsize=TITLE_SIZE, color=TITLE_COLOR, fontweight="bold", pad=4)
ax1.axis("off")
ax1.set_facecolor(BOX_COLOR)
for spine in ax1.spines.values():
    spine.set_edgecolor(ARROW_COLOR)
    spine.set_linewidth(2)

# Panel 2: Video generation frames
ax2 = fig.add_subplot(gs[0, 1])
if video_frames:
    strip_h = TARGET[1]
    strip_w = TARGET[0]
    n = len(video_frames)
    strip = np.zeros((strip_h, strip_w, 3), dtype=np.uint8)
    each_w = strip_w // n
    for i, vf in enumerate(video_frames[:n]):
        vf_r = np.array(vf.resize((each_w, strip_h), Image.LANCZOS))
        strip[:, i * each_w:(i + 1) * each_w] = vf_r
    ax2.imshow(strip)
else:
    ax2.text(0.5, 0.5, "Video\nframes", ha="center", va="center",
             fontsize=11, transform=ax2.transAxes, color=TITLE_COLOR)

ax2.set_title("Generated video views\n(Wan 2.2 / LTX-Video)", fontsize=TITLE_SIZE, color=TITLE_COLOR, fontweight="bold", pad=4)
ax2.axis("off")

# Panel 3: 3DGS reconstruction
ax3 = fig.add_subplot(gs[0, 2])
ax3.imshow(np.array(novel_view))
ax3.set_title("3D Gaussian reconstruction\n(MapAnything + robust opt.)", fontsize=TITLE_SIZE, color=TITLE_COLOR, fontweight="bold", pad=4)
ax3.axis("off")

# Panel 4: Novel view synthesis result
ax4 = fig.add_subplot(gs[0, 3])
ax4.imshow(np.array(comp_img))
ax4.set_title("Novel view synthesis\n(render vs. GT)", fontsize=TITLE_SIZE, color=TITLE_COLOR, fontweight="bold", pad=4)
ax4.axis("off")

# Draw arrows between panels
for ax_from, ax_to in [(ax1, ax2), (ax2, ax3), (ax3, ax4)]:
    x0 = ax_from.get_position().x1
    x1 = ax_to.get_position().x0
    y = 0.5
    fig.patches.append(
        FancyArrowPatch(
            posA=(x0 + 0.005, y),
            posB=(x1 - 0.005, y),
            arrowstyle="->,head_width=0.01,head_length=0.015",
            color=ARROW_COLOR,
            linewidth=2,
            transform=fig.transFigure,
        )
    )

plt.tight_layout(pad=0.5)
out_path = os.path.join(OUT_DIR, "nvs_overview.png")
plt.savefig(out_path, dpi=150, bbox_inches="tight", facecolor="white")
plt.close()
print(f"Saved: {out_path}")

